A Stochastic Model for Estimating the Number of Offenders and Targets on Snapchat Platform

Snapchat, like many other social platforms, provides mechanisms for its users to report content and private/public interactions that violate their sense of safety and decency. From our experience and common sense, we can safely assume that not everybody makes an effort to report, leaving potentially a large number of offending users and content unnoticed. The goal of this work is to directly estimate the probability of someone reporting on Snapchat using current in-app reporting options and, thereby, to provide estimates of the total prevalence (count) of offenders and users subjected to their unwanted, unwelcome or unsafe interactions.

==> prevalence_estimation_lib.R <==
# This library performs estimation for the M-mixture model to fit daily in-app report
# counts to estimate the number of Offenders and the number of Targets, along with their
# normalized ratio's by the DAUs.

# Variance estimation is performed using the parametric bootstrap method. Informative
# visualization of final results can be obtain through the PlotEst() function.

library(RColorBrewer)
library(parallel)
library(data.table)

cols <- brewer.pal(8, "Set2")

Rn <- function(x, n = 10) {
    round(x, n)
}

FillZerosTable <- function(x, n) {
    res <- rep(0, n)
    res[as.numeric(names(x))] <- x
    res
}

gn <- function(n, s, N) {
    # Power Law distribution with two parameters: s and N.
    n^s / sum((1:N)^s)
}

fk <- function(k, s, N, p) {
    # N-Mixture model for k.
    gns <- gn(1:N, s, N)
    sapply(k, function(k) sum(dbinom(k, 1:N, p) * gns))
}

nfk <- function(k, s, N, p) {
    # Normalized N-Mixture model for cmoputing expected counts.
    fk(k, s, N, p) / (1 - fk(0, s, N, p))
}

ll <- function(pars, observed) {
    # Negative log-likelihood function.
    s <- pars[1]
    N <- exp(pars[2])
    p <- pars[3]
    inds <- which(observed != 0)
    fks <- nfk(inds, s, N, p)
    fks[fks == 0] <- min(fks[fks != 0])
    -sum(observed[inds] * log(fks))
}

BootstrapSample <- function(O, s, N, p) {
    # Generates O samples from the N-Mixture model.
    gns <- gn(1:N, s, N)
    offenders <- as.vector(table(sample(as.factor(1:N), O, prob = gns, replace = TRUE)))
    sampled <- table(c(0, unlist(sapply(1:length(offenders),
                                        function(n) rbinom(offenders[n], n, p)))))[-1]
    sampled <- FillZerosTable(sampled, max(as.numeric(names(sampled))))
    list(reports = sampled, offenders = offenders)
}

GetPars <- function(observed, starting = NULL, e = 10^(-6)) {
    # Constraint parameter estimation (s, N, p) using the L-BFGS-B optimization method.
    if (is.null(starting)) {
        starting <- GridSearch(observed)
    }
    optim(starting, ll, observed = observed, control = list(maxit = 100, trace = 0),
          method = "L-BFGS-B", lower = c(-5, log(length(observed)), e), upper = c(-1, log(10^6), 1))
}

ChiSQ <- function(observed, s, N, p) {
    # Computes X2 statistic and observed/expected counts.
    fks <- fk(1:length(observed), s, N, p)
    expected <- fks / (1 - fk(0, s, N, p))  * sum(observed)
    list(chisq = sum((observed - expected)^2 / expected), oe = cbind(observed, expected),
         fks = fks)
}

GetOT <- function(observed, starting, top = 60) {
    # Estimates O and T given the observed counts.
    pars <- GetPars(observed, starting)
    s <- pars$par[1]
    N <- exp(pars$par[2])
    p <- pars$par[3]

    gns <- gn(1:N, s, N)
    fk0 <- fk(0, s, N, p)

    O <- round(sum(observed) / (1 - fk0))
    offenders <- gns * O
    T <- round(sum(offenders * (1:length(offenders))))

    qs <- ChiSQ(observed, s, N, p)
    chisq <- qs$chisq
    fks <- qs$fks

    list(s = s, N = N, p = p, O = O, T = T, R = sum(observed),
         ll = Rn(pars$value), chisq = Rn(chisq), fk0 = Rn(fk0),
         gn = Rn(gns[1:top]), fk = Rn(fks), reports = as.vector(observed))
}

PlotEst <- function(est, str = "", top = 20) {
    # Produces the summary plot.
    par(mfrow = c(2, 2), mai = c(.8, .65, .3, .3), omi = c(0, 0, .5, 0))

    # Reports log-log plot.
    reports <- est$reports
    plot(log(1:length(reports)), log(reports), xlab  = "log(rank)", ylab = "log(counts)",
         pch = 19, col = cols[2], main = "Reports (log-log scale)", bty = "n")
    ind <- which(reports == 0)[1] - 1
    if (!is.na(ind)) {
        reports <- reports[1:ind]
        abline(lm(log(reports) ~ log(1:length(reports))), col = cols[3])
    } else {
        abline(lm(log(reports) ~ log(1:length(reports))), col = cols[3])
    }
    legend("topright", legend = paste0("R = ", prettyNum(est$R, big.mark=",")), bty = "n")

    # g(n) estimate.
    barplot(est$gn[1:top], main = "Distribution of Targets Per Offender",
            col = cols[7], border = cols[7], names.arg = 1:top,
            cex.names = .8, xlab = "n", ylab = "g(n)")
    legend("topright", legend = c(paste0("s = ", round(est$s, 4), " +/- ", round(2 * est$s.sd, 4)),
                                  paste0("N = ", prettyNum(round(est$N),  big.mark=","),
                                         " +/- ", prettyNum(round(2 * est$N.sd, 4),  big.mark=",")),
                                  paste0(""),
                                  paste0("O = ", prettyNum(est$O, big.mark=","),
                                         " +/- ", prettyNum(2 * est$O.sd, big.mark=",")),
                                  paste0("OPDAU = ", round(est$OPDAU, 4),
                                         " +/- ", round(2 * est$OPDAU.sd, 4)),
                                  paste0(""),
                                  paste0("T = ", prettyNum(est$T, big.mark=","),
                                         " +/- ", prettyNum(2 * est$T.sd, big.mark=",")),
                                  paste0("TPDAU = ", round(est$TPDAU, 4),
                                         " +/- ", round(2 * est$TPDAU.sd, 4))),

           bty = "n")

    # f(k) estimate.
    barplot(c(est$fk0, est$fk[1:top]), main = "Distribution of Reports Per Offender",
            col = c(cols[1], rep(cols[2], top)), border = c(0, rep(cols[2], top)),
            density = c(20, rep(100, top)), names.arg = c(0, 1:top),
            xlab = "x", ylab = "f(k)", cex.names = .8)
    legend("topright",
           legend = c(paste0("p = ", round(est$p, 4), " +/- ", round(est$p.sd, 4)),
                      paste0("f(0) = ", round(est$fk0, 4))), bty = "n")

    # Fit plot (observed vs expected counts).
    oe <- ChiSQ(reports, est$s, est$N, est$p)$oe
    plot(oe, log = "xy", pch = 19, col = cols[2], xlab = "observed counts", ylab = "expected counts",
         bty = "n", main = "Observed vs Expected Number of Reports", axes = FALSE)
    axis(1, at = c(-10, 10^c(0:5)), labels = c(-10, 10^c(0:5)))
    axis(2, at = c(-10, 10^c(0:5)), labels = c(-100, 10^c(0:5)))
    abline(0, 1, col = cols[5])
    legend("topleft", legend = paste0("ChiSq = ", round(est$chisq, 2)), bty = "n")

    title(str, outer = TRUE, line = 1)
    mtext("  Estimates shown with +/- 2 * standard deviations.",
          side = 1, outer = TRUE, adj = 0, line = -1, cex = .7)
}

Estimate <- function(observed, dau = Inf, starting = c(-2.3, 10, .05), M = 0, cores = 4,
                     plot = TRUE, title = "") {
    # User facing function for model fitting. Performs optimization and variance estimation.
    # Arguments:
    #   - observed: counts from in-app reports
    #   - dau: the number of DAU for the observed period
    #   - starting: initialization parameters for numerical optimization
    #   - M: the number of bootstrap runs for variance computation (0 means no variance estimation)
    #   - cores: the number of cores to use to parallelize the variance computation
    #   - plot: if TRUE, produce a summary figure
    #   - title: a title for the summary figuree

    est <- GetOT(observed, starting)
    if (M > 0) {
        boot.star <- mclapply(1:M, function(i) {
            GetOT(BootstrapSample(est$O, est$s, est$N, est$p)$reports, starting)
        }, mc.cores = cores, mc.preschedule = FALSE)
        est$sds <- as.vector(apply(sapply(boot.star, function(x) unlist(x[1:6])), 1, sd))
    } else {
        est$sds <- rep(-1, 6)
    }

    est <- list(s = Rn(est$s), s.sd = Rn(est$sds[1]),
                N = round(est$N), N.sd = round(est$sds[2]),
                p = Rn(est$p), p.sd = Rn(est$sds[3]),
                O = est$O, O.sd = round(est$sds[4]),
                OPDAU = Rn(est$O / dau), OPDAU.sd = Rn(est$sds[4] / dau),
                T = est$T, T.sd = round(est$sds[5]),
                TPDAU = Rn(est$T / dau), TPDAU.sd = Rn(est$sds[5] / dau),
                R = est$R, R.sd = round(est$sds[6]),
                reporters = sum(est$reports * (1:length(est$reports))),
                gn = est$gn,
                fk0 = est$fk0,
                fk = est$fk,
                reports = est$reports,
                ll = Rn(est$ll),
                chisq = Rn(est$chisq))

    if (plot) {
        PlotEst(est, title)
    }

    est
}



==> prevalence_estimation_lib_test.R <==
source("prevalence_estimation_lib.R")

library(RColorBrewer)
cols <- brewer.pal(8, "Set2")

PLPlot <- function(x, col = 1, add = FALSE, xlim = c(0, 7), ylim = c(0, 13.1), main = "", cex = .6) {
    if (add) {
        points(log(1:length(x)), log(x), col = cols[col], pch = 19, cex = .4)
    } else {
        plot(log(1:length(x)), log(x), xlim = xlim, ylim = ylim,
             bty = "n", col = cols[1], xlab = "log(n)", main = main,
             ylab = "log(counts)", pch = 19, cex.axis = .7,
             cex.lab = .8, cex = cex)
    }
}

OffenderPlot <- function(offenders, s) {
    PLPlot(offenders)
    title(paste0("s = ", s))
}

ReportPlot <- function(pr, s, p, col = 2, add = TRUE, xlim = c(0, 7), ylim = c(0, 12), main = "", cex = .8) {
    pr <- pr[pr > 0]
    PLPlot(pr, col, add = add, xlim = xlim, main = main, ylim = ylim, cex = cex)
    mod <- lm(log(pr) ~ log(1:length(pr)))
    abline(mod, col = cols[col], lty = 1)
}

Reports <- function(p, offenders) {
    targets <- rep(1:length(offenders), offenders)
    reported <- c(0, rbinom(length(targets), targets, p))
    FillZerosTable(table(reported)[-1], length(offenders))
}

SPlot <- function(s, N = 1000, ps = c(.05, .1, .3), total = 10^6, cex = 1) {
    offenders <- round(gn(1:N, s, N) * total)
    OffenderPlot(offenders, s)

    for (i in 1:length(ps)) {
        obs <- Reports(ps[i], offenders)
        ReportPlot(obs, s, p, col = i + 1, cex = cex)
    }
    legend("topright", legend = paste0("p = ", ps), fill = cols[2:(length(ps) + 1)],
           border = cols[2:(length(ps) + 1)], bty = "n")
}

# Figure 1 in the paper.
pdf("pl_example.pdf", width = 10, height = 3)
x <- round(gn(1:1000, -2.5, 1000) * 10^7)
par(mfrow = c(1, 2), mai = c(1, 1, .3, 0))
names(x) <- 1:length(x)
barplot(x, ylab = "count", xlab = "n", xlim = c(0, 16), col = "grey", border = "grey", cex.axis = .7,
        cex.lab = .8, cex = .6)
PLPlot(x, ylim = c(0, 14), xlim = c(0, 6.5))
dev.off()

# Figure 2: Chinese restaurant plot.
S <- function(init = .4, o = 10000, t = 20000) {
    offenders <- rep(0, o)
    offenders[1] <- 1
    for (i in 2:t) {
        p <- offenders
        p[which(p == 0)[1]] <- sum(p) * init / (1 - init)
        ind <- sample(1:o, 1, prob = p)
        offenders[ind] <- offenders[ind] + 1
    }
    table(offenders[offenders != 0])
}

pdf("chinese_restaurant.pdf", width = 11, height = 7)
par(mfrow = c(2, 2))
ReportPlot(S(.01), add = FALSE, xlim = c(0, 4.5), main = paste0("q = ", 0.01), ylim = c(0, 8.3), cex = 1)
ReportPlot(S(.05), add = FALSE, xlim = c(0, 4.5), main = paste0("q = ", 0.05), ylim = c(0, 8.3), cex = 1)
ReportPlot(S(.1), add = FALSE, xlim = c(0, 4.5), main = paste0("q = ", 0.1), ylim = c(0, 8.3), cex = 1)
ReportPlot(S(.5), add = FALSE, xlim = c(0, 4.5), main = paste0("q = ", 0.5), ylim = c(0, 8.3), cex = 1)
dev.off()

# Figure 3: Preservation of Power Law.
pdf("sp.pdf", width = 11, height = 8)
ss <- c(-3, -2.7, -2.4, -2)
par(mfrow = c(2, 2))
sapply(ss, SPlot, cex = 1.2)
dev.off()

# Figures 4 & 5: Simulating estimation.
Sims <- function(s, N, p) {
    data <- BootstrapSample(6 * 10^6, s, N, p)
    est <- Estimate(data$reports)
    cat(s, N, p, ": ", est$s, est$N, est$p, " __ ", est$O, "\n")
    truth <- list(s = s, p = p, O = sum(data$offenders),
                  T = sum(data$offenders * (1:length(data$offenders))))
    list(est = est, truth = truth)
}

Est <- function(ss = c(-3, -2.7, -2.3), Ns = c(20000),
                ps = c(.01, .05, .25, .5, .75, 1)) {
    res <- list(); k <- 1
    for (i in 1:length(ss)) {
        for (n in 1:length(Ns)) {
            for (j in 1:length(ps)) {
                res[[k]] <- Sims(ss[i], Ns[n], ps[j])
                k <- k + 1
            }
        }
    }
    res
}

system.time(res <- mclapply(1:10, function(i) Est(), mc.cores = 4))
res <- unlist(res, recursive = FALSE)
save(res, file = "sims_PL.rda")
load("sims_PL.rda")

pdf("~/Downloads/est_PL.pdf", width = 11, height = 7)
sp <- t(sapply(res, function(x) c(x$est$s, x$est$p)))
ot <- t(sapply(res, function(x) c(x$truth$s, x$truth$p)))
par(mfrow = c(1, 1))
plot(sp, ylim = c(0, 1.13), col = cols[as.numeric(as.factor(ot[, 1]))],
     pch = as.numeric(as.factor(ot[, 2])), cex = 1, xlab = "s", ylab = "p")
points(ot, pch = 19)
legend("top", legend = paste0("s = ", as.factor(unique(ot[, 1]))),
       fill = cols[unique(as.factor(unique(ot[, 1])))], bty = "n", ncol = 4)
legend("topleft", legend = rev(paste0("p = ", as.factor(unique(ot[, 2])))),
       pch = rev(unique(as.factor(unique(ot[, 2])))), bty = "n")
dev.off()

pdf("~/Downloads/est_OT.pdf", width = 11, height = 8)
sp <- t(sapply(res, function(x) c(x$est$O, x$est$T)))
ot <- t(sapply(res, function(x) c(x$truth$O, x$truth$T)))
tp <- t(sapply(res, function(x) c(x$truth$s, x$truth$p)))
par(mfrow = c(2, 3))
for (p in c(.01, .05, .25, .5, .75, 1)) {
    ind <- which(tp[, 2] == p)
    spi <- sp[ind, ]
    oti <- ot[ind, ]
    tpi <- tp[ind, ]
    ratio <- spi / oti
    plot(ratio[, 1], ratio[, 2], col = cols[as.numeric(as.factor(tpi[, 1]))], cex = 1, pch = 19,
         xlab = "Proprtion of Offenders", ylab = "Proportion of Targets", main = paste0("p = ", p),
         bty = "n", xlim = c(0, 1.5), ylim = c(0, 1.5))
    abline(v = 1,h = 1, lty = 2, col = "grey")
    points(oti, pch = 4)
    legend("topleft", legend = paste0("s = ", as.factor(unique(tpi[, 1]))),
           fill = cols[unique(as.factor(unique(tpi[, 1])))], bty = "n")
}
dev.off()





